First evidence of coherent $K^{+}$ meson production in neutrino-nucleus scattering

Neutrino-induced charged-current coherent kaon production, $\nu_{\mu}A\rightarrow\mu^{-}K^{+}A$, is a rare, inelastic electroweak process that brings a $K^+$ on shell and leaves the target nucleus intact in its ground state. This process is significantly lower in rate than neutrino-induced charged-current coherent pion production, because of Cabibbo suppression and a kinematic suppression due to the larger kaon mass. We search for such events in the scintillator tracker of MINERvA by observing the final state $K^+$, $\mu^-$ and no other detector activity, and by using the kinematics of the final state particles to reconstruct the small momentum transfer to the nucleus, which is a model-independent characteristic of coherent scattering. We find the first experimental evidence for the process at $3\sigma$ significance.

==> anc/coh_six_events.csv <==
event,signal probability per 0.02 GeV^2,background probability per 0.02 GeV^2,t (GeV^2),q2 (GeV^2),kaon_ke (GeV),enu (GeV),
1,0.579,0.074,0.02,0.15,0.91,3.71,
2,0.738,0.136,0.06,0.44,1.46,4.57,
3,0.638,0.149,0.07,0.29,0.67,3.09,
4,0.223,0.186,0.12,0.40,0.97,4.22,
5,0.178,0.189,0.14,0.83,0.55,5.57,
6,0.068,0.194,0.18,0.01,0.25,3.62,

